Generic Go to Go: Dictionary-Passing, Monomorphisation, and Hybrid

Go is a popular statically-typed industrial programming language. To aid the type safe reuse of code, the recent Go release (Go 1.18) published on 15th March 2022 includes bounded parametric polymorphism via generic types. Go 1.18 implements generic types using combination of monomorphisation and call-graph based dictionary-passing called hybrid. This hybrid approach can be viewed as an optimised form of monomorphisation that statically generates specialised methods and types based on possible instantiations. A monolithic dictionary supplements information lost during monomorphisation, and it is structured according to the program's call graph. Unfortunately, the hybrid approach still suffers from code bloat, poor compilation speed, and limited code coverage. In this paper we propose and formalise a new non-specialising call-site based dictionary-passing translation. Our call-site based translation creates individual dictionaries for each type parameter, with dictionary construction occurring in place of instantiation, overcoming the limitations of hybrid. We prove it correct using a novel and general bisimulation up to technique. To better understand how different generics translations approaches work in practice, we benchmark five translators, Go 1.18, two existing monomorphisation translators, our dictionary-passing translator, and erasure translator. Our findings reveal several suggestions for improvements for Go 1.18 -- specifically how to overcome the expressiveness limitations of generic Go, and improve compile time and compiled code size performance of Go 1.18.

==> fgg-dict - Copy/figs/eval/main/compile_time/lineplot.py <==
import ast
#import compCI
import math

import numpy as np

import matplotlib as mpl
mpl.use('TkAgg')

import matplotlib.pyplot as plt
from cycler import cycler
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
#from layout import adjust, myfontsize, font1

plt.rcParams["font.family"] = "Linux Libertine O"
plt.rcParams['mathtext.fontset'] = 'custom'
plt.rcParams['mathtext.it'] = 'Linux Libertine O:italic'

#mpl.rcParams['text.usetex'] = True

myfontsize = 30
def adjust2(plt, fig, ax):
	plt.gcf().subplots_adjust(top=0.80, right=0.96, left=0.18, bottom=0.12)#(bottom=0.2)
	ax.tick_params(direction='in') #set tickers inside
	for axis in ['top','bottom','left','right']:#set axis line width
		ax.spines[axis].set_linewidth(1)
	for tick in ax.xaxis.get_major_ticks():
		tick.label.set_fontsize(myfontsize-6)
	for tick in ax.yaxis.get_major_ticks():
		tick.label.set_fontsize(myfontsize-6)

	ax.xaxis.set_tick_params(width=1, length=8)
	ax.yaxis.set_tick_params(width=1, length=8)
	xticks = ax.xaxis.get_major_ticks()
	print(xticks[0].label1)
	print(xticks[1].label1)
#use 1 or 0 depending on the different versions of matplotlib


def calc_data(fn):
    head = []
    with open(fn) as f:
        lines = [line for line in f]
        head = lines[0].split('\t')
        y = [[] for i in range(len(head))]
        for line in lines[1:]:
            tl = line.split('\t')
            for i, x in enumerate(tl):
                y[i].append(float(x))
    return head, y


def get_color(index):
    palette = ['#1f77b4', '#ff7f0e', '#2ca02c', '#d62728',
              '#9467bd', '#8c564b', '#e377c2', '#7f7f7f',
              '#bcbd22', '#17becf']
    return palette[index % len(palette)]


def get_linestyle(index):
    styles = ['-', '--', '-.',':',(0, (5, 2, 1, 2, 1, 2))]
    return styles[index % len(styles)]


def get_marker(index):
    styles = ['o', 'x', '.','s','v','^','1','*']
    #styles = ['d','o','v','P','^','+','x']
    return styles[index % len(styles)]


def main(sDataFile, x_label, showlegend=False, xmin=0, removefirstxtick=True, y_max=None):
    head, y = calc_data('./'+sDataFile)

    fig, ax = plt.subplots()
    fig.set_size_inches(6.4, 4)
#    default_cycler = (cycler(linestyle=['-', '--', ':', '-.']))#cycler(color=['r', 'g', 'b', 'y']) +

    plt.rc('lines', linewidth=4)
    #plt.rc('axes', prop_cycle=default_cycler)
    xmax = max(y[0])
    ymax = 0
    for ind, x in enumerate(['go2go', 'gotip', 'mono', 'dict', 'dyn', 'erasure']):
        i = -1
        for j, t in enumerate(head):
            if t.strip() == x:
                i = j
                break
        if i == -1:
            continue
        i = i-1
        if x == "dyn":
            x = "erasure"
        yy = [tt/1000 for tt in y[i+1]]
        
        ymax = max(yy + [ymax])
        print('max=', ymax)
    if y_max != None:
        ymax = y_max
    ax.xaxis.set_major_locator(MultipleLocator(math.floor((round(xmax / (10**math.floor(math.log10(xmax))))) * (10**math.floor(math.log10(xmax)))/2)))
    ax.yaxis.set_major_locator(MultipleLocator(round(ymax / (10**math.floor(math.log10(ymax)))-0.2) * (10**math.floor(math.log10(ymax)))/2))


    for ind, x in enumerate(['go2go', 'gotip', 'mono', 'dict', 'dyn', 'erasure']):
        i = -1
        for j, t in enumerate(head):
            if t.strip() == x:
                i = j
                break
        if i == -1:
            continue
        i = i-1
        if x == "dyn":
            x = "erasure"
        #yy = [tt/1000 if tt/1000<=ymax else None for tt in y[i+1]]
        yy = [tt/1000 for tt in y[i+1]]
        markeverystep = max(int(xmax)//5, 3)
        markeveryoffset = max(markeverystep//5, 2)
        #print(markeverystep, markeveryoffset)
        print((i%markeverystep)*markeveryoffset, markeverystep)
        ax.plot(y[0], yy, markersize=12, markerfacecolor="None", markevery=((i%markeverystep)*markeveryoffset, markeverystep), markeredgewidth=2.5, linewidth=3, label =x.strip(), color = get_color(ind), linestyle=get_linestyle(ind), marker=get_marker(ind))
        if showlegend:
            plt.legend(prop={'size':myfontsize-6}, loc='upper left')#, bbox_to_anchor=(1,1), borderaxespad=0
    #majorLocator = MultipleLocator(30)
    #ax.plot([365, 365], [0, 100], linewidth=2, color = 'gray', linestyle='--')
    #ax.plot([335, 335], [0, 100], linewidth=2, color = 'gray', linestyle='--')
    #ax.plot([305, 305], [0, 100], linewidth=2, color = 'gray', linestyle='--')

    for tick in ax.xaxis.get_major_ticks():
        tick.label.set_fontsize(myfontsize)

    plt.xlabel(x_label, fontsize=myfontsize-4,x=1,y=1)
    ax.xaxis.set_label_coords(1.081, 0)

    for tick in ax.yaxis.get_major_ticks():
        tick.label.set_fontsize(myfontsize)

    plt.ylabel('time (ms)', fontsize=myfontsize)
    plt.gcf().subplots_adjust(bottom=0.2)
    plt.gcf().subplots_adjust(left=0.2)

    xmax *= 1.03

    ax.set_xlim(xmin, xmax)

    ymin = 100
    ymax *= 1.1
    ax.set_ylim(ymin, ymax)
    adjust2(plt, fig, ax)
    if removefirstxtick:
        xticks = ax.xaxis.get_major_ticks()
        xticks[1].label1.set_visible(False)
    #fig.canvas.draw()

    #labels = [item.get_text() for item in ax.get_xticklabels()]
    #labels[1] = '-1'
    #labels[2] = '0'

    #ax.set_xticklabels(labels)
    plt.tight_layout()
    #plt.show()
    fig.savefig(sDataFile.split('.')[0]+'.pdf')
    fig.savefig(sDataFile.split('.')[0]+'.png')
    plt.close(fig)

if __name__ == "__main__":
    main('time_m.csv', '$\\mathit{m}$', False, xmin=1, removefirstxtick=False, y_max=2000)
    main('time_m_exp.csv', '$\\mathit{m}$', False, xmin=1, removefirstxtick=False, y_max=2000)
    main('time_c.csv', '$c$', False, y_max=500)
    #main('var_cchan.csv', '$c\'$', False)    
    main('time_n.csv', '$\\mathit{n}$', False, y_max=360)    
    main('time_p.csv', '$p$', False, y_max=500)
    #main('last_day_benign.csv','FP rate')
    #main('first_day_malicious.csv','TP rate')
    #main('first_day_benign.csv','FP rate')
    
#    main('cond_prob_time_window_precision_all_no_hazard.csv')
#    main('cond_prob_time_window_precision_no_benign_no_hazard.csv')


==> fgg-dict - Copy/figs/eval/main/exec_time/lineplot.py <==
import ast
#import compCI
import math

import numpy as np

import matplotlib as mpl
mpl.use('TkAgg')

import matplotlib.pyplot as plt
from cycler import cycler
from matplotlib.ticker import MultipleLocator, FormatStrFormatter

plt.rcParams["font.family"] = "Linux Libertine O"
plt.rcParams['mathtext.fontset'] = 'custom'
plt.rcParams['mathtext.it'] = 'Linux Libertine O:italic'

myfontsize = 30
def adjust2(plt, fig, ax):
	plt.gcf().subplots_adjust(top=0.80, right=0.96, left=0.18, bottom=0.12)#(bottom=0.2)
	ax.tick_params(direction='in') #set tickers inside
	for axis in ['top','bottom','left','right']:#set axis line width
		ax.spines[axis].set_linewidth(1)
	for tick in ax.xaxis.get_major_ticks():
		tick.label.set_fontsize(myfontsize-6)
	for tick in ax.yaxis.get_major_ticks():
		tick.label.set_fontsize(myfontsize-6)

	ax.xaxis.set_tick_params(width=1, length=8)
	ax.yaxis.set_tick_params(width=1, length=8)
	xticks = ax.xaxis.get_major_ticks()
	print(xticks[0].label1)
	print(xticks[1].label1)
#use 1 or 0 depending on the different versions of matplotlib


def calc_data(fn):
    head = []
    with open(fn) as f:
        lines = [line for line in f]
        head = lines[0].split('\t')
        y = [[] for i in range(len(head))]
        for line in lines[1:]:
            tl = line.split('\t')
            for i, x in enumerate(tl):
                y[i].append(float(x))
    return head, y


def get_color(index):
    palette = ['#1f77b4', '#ff7f0e', '#2ca02c', '#d62728',
              '#9467bd', '#8c564b', '#e377c2', '#7f7f7f',
              '#bcbd22', '#17becf']
    return palette[index % len(palette)]


def get_linestyle(index):
    styles = ['-', '--', '-.',':',(0, (5, 2, 1, 2, 1, 2))]
    return styles[index % len(styles)]


def get_marker(index):
    styles = ['o', 'x', '.','s','v','^','1','*']
    #styles = ['d','o','v','P','^','+','x']
    return styles[index % len(styles)]


def main(sDataFile, x_label, showlegend=False, xmin=0, removefirstxtick=True):
    head, y = calc_data('./'+sDataFile)

    fig, ax = plt.subplots()
    fig.set_size_inches(6.4, 4.0)

    #fig.set_size_inches(6.4, 4)
#    default_cycler = (cycler(linestyle=['-', '--', ':', '-.']))#cycler(color=['r', 'g', 'b', 'y']) +

    plt.rc('lines', linewidth=4)
    #plt.rc('axes', prop_cycle=default_cycler)
    xmax = max(y[0])
    ymax = 0
    for ind, x in enumerate(['go2go', 'gotip', 'mono', 'dict', 'dyn', 'erasure']):
        i = -1
        for j, t in enumerate(head):
            if t.strip() == x:
                i = j
                break
        if i == -1:
            continue
        i = i-1
        if x == "dyn":
            x = "erasure"
        yy = [tt/1000 for tt in y[i+1]]
        ymax = max(yy + [ymax])
        print('max=', ymax)
        markeverystep = max(int(xmax)//5, 3)
        markeveryoffset = max(markeverystep//5, 2)
        #print(markeverystep, markeveryoffset)
        print((i%markeverystep)*markeveryoffset, markeverystep)
        ax.plot(y[0], yy, markersize=12, markerfacecolor="None", markevery=((i%markeverystep)*markeveryoffset, markeverystep), markeredgewidth=2.5, linewidth=3, label =x.strip(), color = get_color(ind), linestyle=get_linestyle(ind), marker=get_marker(ind))
        if showlegend:
            plt.legend(prop={'size':myfontsize-6}, loc='upper left')#, bbox_to_anchor=(1,1), borderaxespad=0
    #majorLocator = MultipleLocator(30)
    #ax.plot([365, 365], [0, 100], linewidth=2, color = 'gray', linestyle='--')
    #ax.plot([335, 335], [0, 100], linewidth=2, color = 'gray', linestyle='--')
    #ax.plot([305, 305], [0, 100], linewidth=2, color = 'gray', linestyle='--')
    ax.xaxis.set_major_locator(MultipleLocator(math.floor((round(xmax / (10**math.floor(math.log10(xmax))))) * (10**math.floor(math.log10(xmax)))/2)))
    ax.yaxis.set_major_locator(MultipleLocator(round(ymax / (10**math.floor(math.log10(ymax)))-0.2) * (10**math.floor(math.log10(ymax)))/2))

    for tick in ax.xaxis.get_major_ticks():
        tick.label.set_fontsize(myfontsize)

    plt.xlabel(x_label, fontsize=myfontsize-4,x=1,y=1)
    ax.xaxis.set_label_coords(1.081, 0)

    for tick in ax.yaxis.get_major_ticks():
        tick.label.set_fontsize(myfontsize)

    plt.ylabel('time (ms)', fontsize=myfontsize)
    plt.gcf().subplots_adjust(bottom=0.2)
    plt.gcf().subplots_adjust(left=0.2)

    xmax *= 1.03

    ax.set_xlim(xmin, xmax)

    ymin = 0
    ymax *= 1.1
    ax.set_ylim(ymin, ymax)
    adjust2(plt, fig, ax)
    if removefirstxtick:
        xticks = ax.xaxis.get_major_ticks()
        xticks[1].label1.set_visible(False)
    #fig.canvas.draw()

    #labels = [item.get_text() for item in ax.get_xticklabels()]
    #labels[1] = '-1'
    #labels[2] = '0'

    #ax.set_xticklabels(labels)
    plt.tight_layout()
    #plt.show()
    fig.savefig(sDataFile.split('.')[0]+'.pdf')
    fig.savefig(sDataFile.split('.')[0]+'.png')
    plt.close(fig)

if __name__ == "__main__":
    main('time_m.csv', '$\\mathit{m}$', False, xmin=1, removefirstxtick=False)
    main('time_m_exp.csv', '$\\mathit{m}$', False, xmin=1, removefirstxtick=False)
    main('time_c.csv', '$\\mathit{c}$', False)
    #main('var_cchan.csv', '$c\'$', False)    
    main('time_n.csv', '$\\mathit{n}$', False)    
    main('time_p.csv', '$\\mathit{p}$', False)
    #main('last_day_benign.csv','FP rate')
    #main('first_day_malicious.csv','TP rate')
    #main('first_day_benign.csv','FP rate')
    
#    main('cond_prob_time_window_precision_all_no_hazard.csv')
#    main('cond_prob_time_window_precision_no_benign_no_hazard.csv')


==> fgg-dict - Copy/figs/eval/main/instruction_count/lineplot.py <==
import ast
#import compCI
import math

import numpy as np

import matplotlib as mpl
mpl.use('TkAgg')

import matplotlib.pyplot as plt
from cycler import cycler
from matplotlib.ticker import MultipleLocator, FormatStrFormatter

plt.rcParams["font.family"] = "Linux Libertine O"
plt.rcParams['mathtext.fontset'] = 'custom'
plt.rcParams['mathtext.it'] = 'Linux Libertine O:italic'

myfontsize = 30
def adjust2(plt, fig, ax):
	plt.gcf().subplots_adjust(top=0.80, right=0.96, left=0.18, bottom=0.12)#(bottom=0.2)
	ax.tick_params(direction='in') #set tickers inside
	for axis in ['top','bottom','left','right']:#set axis line width
		ax.spines[axis].set_linewidth(1)
	for tick in ax.xaxis.get_major_ticks():
		tick.label.set_fontsize(myfontsize-6)
	for tick in ax.yaxis.get_major_ticks():
		tick.label.set_fontsize(myfontsize-6)

	ax.xaxis.set_tick_params(width=1, length=8)
	ax.yaxis.set_tick_params(width=1, length=8)
	xticks = ax.xaxis.get_major_ticks()
	print(xticks[0].label1)
	print(xticks[1].label1)
	#xticks[0].label1.set_visible(False)#use 1 or 0 depending on the different versions of matplotlib


def calc_data(fn):
    head = []
    with open(fn) as f:
        lines = [line for line in f]
        head = lines[0].split('\t')
        y = [[] for i in range(len(head))]
        for line in lines[1:]:
            tl = line.split('\t')
            for i, x in enumerate(tl):
                y[i].append(float(x))
    return head, y


def get_color(index):
    palette = ['#1f77b4', '#ff7f0e', '#2ca02c', '#d62728',
              '#9467bd', '#8c564b', '#e377c2', '#7f7f7f',
              '#bcbd22', '#17becf']
    return palette[index % len(palette)]


def get_linestyle(index):
    styles = ['-', '--', '-.',':',(0, (5, 2, 1, 2, 1, 2))]
    return styles[index % len(styles)]


def get_marker(index):
    styles = ['o', 'x', '.','s','v','^','1','*']
    #styles = ['d','o','v','P','^','+','x']
    return styles[index % len(styles)]



def main(sDataFile, x_label, showlegend=False, xmin=0, removefirstxtick=True):
    head, y = calc_data('./'+sDataFile)

    fig, ax = plt.subplots()
    #fig.set_size_inches(6.4, 4.5)

    fig.set_size_inches(6.4, 4)
#    default_cycler = (cycler(linestyle=['-', '--', ':', '-.']))#cycler(color=['r', 'g', 'b', 'y']) +

    plt.rc('lines', linewidth=4)
    #plt.rc('axes', prop_cycle=default_cycler)
    xmax = max(y[0])
    ymax = 0
    #for i, x in enumerate(head[1:]):

    for ind, x in enumerate(['go2go', 'gotip', 'mono', 'dict', 'dyn', 'erasure']):
        i = -1
        for j, t in enumerate(head):
            if t.strip() == x:
                i = j
                break
        if i == -1:
            continue
        i = i-1
        if x == "dyn":
            x = "erasure"
        if x == "gotip":
            x = "Go 1.18"

        yy = [tt for tt in y[i+1]]
        ymax = max(yy + [ymax])
        print('max=', ymax)
        
        markeverystep = max(int(xmax)//5, 3)
        markeveryoffset = max(markeverystep//5, 2)
        #print(markeverystep, markeveryoffset)
        print((i%markeverystep)*markeveryoffset, markeverystep)
        ax.plot(y[0], yy, markersize=12, markerfacecolor="None", markevery=((i%markeverystep)*markeveryoffset, markeverystep), markeredgewidth=2.5, linewidth=3, label =x.strip(), color = get_color(ind), linestyle=get_linestyle(ind), marker=get_marker(ind))
        if showlegend:
            plt.legend(prop={'size':myfontsize-6}, loc='upper left')#'lower right' #, bbox_to_anchor=(1,1), borderaxespad=0
    #majorLocator = MultipleLocator(30)
    #ax.plot([365, 365], [0, 100], linewidth=2, color = 'gray', linestyle='--')
    #ax.plot([335, 335], [0, 100], linewidth=2, color = 'gray', linestyle='--')
    #ax.plot([305, 305], [0, 100], linewidth=2, color = 'gray', linestyle='--')
    ax.xaxis.set_major_locator(MultipleLocator(math.floor((round(xmax / (10**math.floor(math.log10(xmax))))) * (10**math.floor(math.log10(xmax)))/2)))
    ax.yaxis.set_major_locator(MultipleLocator(round(ymax / (10**math.floor(math.log10(ymax)))) * (10**math.floor(math.log10(ymax)))/2))

    for tick in ax.xaxis.get_major_ticks():
        tick.label.set_fontsize(myfontsize)

    plt.xlabel(x_label, fontsize=myfontsize-4,x=1,y=1)
    ax.xaxis.set_label_coords(1.081, 0)


    for tick in ax.yaxis.get_major_ticks():
        tick.label.set_fontsize(myfontsize)

    plt.ylabel('Assembly Inst.', fontsize=myfontsize-4)
    plt.gcf().subplots_adjust(bottom=0.2)
    plt.gcf().subplots_adjust(left=0.2)

    xmax *= 1.03

    ax.set_xlim(xmin, xmax)

    ymin = 0
    ymax *= 1.1
    ax.set_ylim(ymin, ymax)
    adjust2(plt, fig, ax)
    if removefirstxtick:
        xticks = ax.xaxis.get_major_ticks()
        xticks[1].label1.set_visible(False)    
    #fig.canvas.draw()

    #labels = [item.get_text() for item in ax.get_xticklabels()]
    #labels[1] = '-1'
    #labels[2] = '0'

    #ax.set_xticklabels(labels)
    plt.tight_layout()
    #plt.show()
    fig.savefig(sDataFile.split('.')[0]+'.pdf')
    fig.savefig(sDataFile.split('.')[0]+'.png')
    plt.close(fig)

if __name__ == "__main__":
    main('ssa_n.csv', '$\\mathit{n}$', False)
    main('ssa_m.csv', '$\\mathit{m}$', False, xmin=1, removefirstxtick=False)
    main('ssa_m_exp.csv', '$\\mathit{m}$', False, xmin=1, removefirstxtick=False)

    main('ssa_c.csv', '$\\mathit{c}$', False)
    #main('var_cchan.csv', '$c\'$', False)    
    main('ssa_p.csv', '$\\mathit{p}$', False)
    #main('last_day_benign.csv','FP rate')
    #main('first_day_malicious.csv','TP rate')
    #main('first_day_benign.csv','FP rate')
    
#    main('cond_prob_time_window_precision_all_no_hazard.csv')
#    main('cond_prob_time_window_precision_no_benign_no_hazard.csv')


==> fgg-dict - Copy/figs/eval/main/update_fig.sh <==
cd instruction_count
python3 lineplot.py
cd ..

cd compile_time
python3 lineplot.py
cd ..

cd exec_time
python3 lineplot.py
cd ..


==> figs/eval/main/compile_time/lineplot.py <==
import ast
#import compCI
import math

import numpy as np

import matplotlib as mpl
mpl.use('TkAgg')

import matplotlib.pyplot as plt
from cycler import cycler
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
#from layout import adjust, myfontsize, font1

plt.rcParams["font.family"] = "Linux Libertine O"
plt.rcParams['mathtext.fontset'] = 'custom'
plt.rcParams['mathtext.it'] = 'Linux Libertine O:italic'

#mpl.rcParams['text.usetex'] = True

myfontsize = 30
def adjust2(plt, fig, ax):
	plt.gcf().subplots_adjust(top=0.80, right=0.96, left=0.18, bottom=0.12)#(bottom=0.2)
	ax.tick_params(direction='in') #set tickers inside
	for axis in ['top','bottom','left','right']:#set axis line width
		ax.spines[axis].set_linewidth(1)
	for tick in ax.xaxis.get_major_ticks():
		tick.label.set_fontsize(myfontsize-6)
	for tick in ax.yaxis.get_major_ticks():
		tick.label.set_fontsize(myfontsize-6)

	ax.xaxis.set_tick_params(width=1, length=8)
	ax.yaxis.set_tick_params(width=1, length=8)
	xticks = ax.xaxis.get_major_ticks()
	print(xticks[0].label1)
	print(xticks[1].label1)
#use 1 or 0 depending on the different versions of matplotlib


def calc_data(fn):
    head = []
    with open(fn) as f:
        lines = [line for line in f]
        head = lines[0].split('\t')
        y = [[] for i in range(len(head))]
        for line in lines[1:]:
            tl = line.split('\t')
            for i, x in enumerate(tl):
                y[i].append(float(x))
    return head, y


def get_color(index):
    palette = ['#1f77b4', '#ff7f0e', '#2ca02c', '#d62728',
              '#9467bd', '#8c564b', '#e377c2', '#7f7f7f',
              '#bcbd22', '#17becf']
    return palette[index % len(palette)]


def get_linestyle(index):
    styles = ['-', '--', '-.',':',(0, (5, 2, 1, 2, 1, 2))]
    return styles[index % len(styles)]


def get_marker(index):
    styles = ['o', 'x', '.','s','v','^','1','*']
    #styles = ['d','o','v','P','^','+','x']
    return styles[index % len(styles)]


def main(sDataFile, x_label, showlegend=False, xmin=0, removefirstxtick=True, y_max=None):
    head, y = calc_data('./'+sDataFile)

    fig, ax = plt.subplots()
    fig.set_size_inches(6.4, 4)
#    default_cycler = (cycler(linestyle=['-', '--', ':', '-.']))#cycler(color=['r', 'g', 'b', 'y']) +

    plt.rc('lines', linewidth=4)
    #plt.rc('axes', prop_cycle=default_cycler)
    xmax = max(y[0])
    ymax = 0
    for ind, x in enumerate(['go2go', 'gotip', 'mono', 'dict', 'dyn', 'erasure']):
        i = -1
        for j, t in enumerate(head):
            if t.strip() == x:
                i = j
                break
        if i == -1:
            continue
        i = i-1
        if x == "dyn":
            x = "erasure"
        yy = [tt/1000 for tt in y[i+1]]
        
        ymax = max(yy + [ymax])
        print('max=', ymax)
    if y_max != None:
        ymax = y_max
    ax.xaxis.set_major_locator(MultipleLocator(math.floor((round(xmax / (10**math.floor(math.log10(xmax))))) * (10**math.floor(math.log10(xmax)))/2)))
    ax.yaxis.set_major_locator(MultipleLocator(round(ymax / (10**math.floor(math.log10(ymax)))-0.2) * (10**math.floor(math.log10(ymax)))/2))


    for ind, x in enumerate(['go2go', 'gotip', 'mono', 'dict', 'dyn', 'erasure']):
        i = -1
        for j, t in enumerate(head):
            if t.strip() == x:
                i = j
                break
        if i == -1:
            continue
        i = i-1
        if x == "dyn":
            x = "erasure"
        #yy = [tt/1000 if tt/1000<=ymax else None for tt in y[i+1]]
        yy = [tt/1000 for tt in y[i+1]]
        markeverystep = max(int(xmax)//5, 3)
        markeveryoffset = max(markeverystep//5, 2)
        #print(markeverystep, markeveryoffset)
        print((i%markeverystep)*markeveryoffset, markeverystep)
        ax.plot(y[0], yy, markersize=12, markerfacecolor="None", markevery=((i%markeverystep)*markeveryoffset, markeverystep), markeredgewidth=2.5, linewidth=3, label =x.strip(), color = get_color(ind), linestyle=get_linestyle(ind), marker=get_marker(ind))
        if showlegend:
            plt.legend(prop={'size':myfontsize-6}, loc='upper left')#, bbox_to_anchor=(1,1), borderaxespad=0
    #majorLocator = MultipleLocator(30)
    #ax.plot([365, 365], [0, 100], linewidth=2, color = 'gray', linestyle='--')
    #ax.plot([335, 335], [0, 100], linewidth=2, color = 'gray', linestyle='--')
    #ax.plot([305, 305], [0, 100], linewidth=2, color = 'gray', linestyle='--')

    for tick in ax.xaxis.get_major_ticks():
        tick.label.set_fontsize(myfontsize)

    plt.xlabel(x_label, fontsize=myfontsize-4,x=1,y=1)
    ax.xaxis.set_label_coords(1.081, 0)

    for tick in ax.yaxis.get_major_ticks():
        tick.label.set_fontsize(myfontsize)

    plt.ylabel('time (ms)', fontsize=myfontsize)
    plt.gcf().subplots_adjust(bottom=0.2)
    plt.gcf().subplots_adjust(left=0.2)

    xmax *= 1.03

    ax.set_xlim(xmin, xmax)

    ymin = 100
    ymax *= 1.1
    ax.set_ylim(ymin, ymax)
    adjust2(plt, fig, ax)
    if removefirstxtick:
        xticks = ax.xaxis.get_major_ticks()
        xticks[1].label1.set_visible(False)
    #fig.canvas.draw()

    #labels = [item.get_text() for item in ax.get_xticklabels()]
    #labels[1] = '-1'
    #labels[2] = '0'

    #ax.set_xticklabels(labels)
    plt.tight_layout()
    #plt.show()
    fig.savefig(sDataFile.split('.')[0]+'.pdf')
    fig.savefig(sDataFile.split('.')[0]+'.png')
    plt.close(fig)

if __name__ == "__main__":
    main('time_m.csv', '$\\mathit{m}$', False, xmin=1, removefirstxtick=False, y_max=2000)
    main('time_m_exp.csv', '$\\mathit{m}$', False, xmin=1, removefirstxtick=False, y_max=2000)
    main('time_c.csv', '$c$', False, y_max=500)
    #main('var_cchan.csv', '$c\'$', False)    
    main('time_n.csv', '$\\mathit{n}$', False, y_max=360)    
    main('time_p.csv', '$p$', False, y_max=500)
    #main('last_day_benign.csv','FP rate')
    #main('first_day_malicious.csv','TP rate')
    #main('first_day_benign.csv','FP rate')
    
#    main('cond_prob_time_window_precision_all_no_hazard.csv')
#    main('cond_prob_time_window_precision_no_benign_no_hazard.csv')


==> figs/eval/main/exec_time/lineplot.py <==
import ast
#import compCI
import math

import numpy as np

import matplotlib as mpl
mpl.use('TkAgg')

import matplotlib.pyplot as plt
from cycler import cycler
from matplotlib.ticker import MultipleLocator, FormatStrFormatter

plt.rcParams["font.family"] = "Linux Libertine O"
plt.rcParams['mathtext.fontset'] = 'custom'
plt.rcParams['mathtext.it'] = 'Linux Libertine O:italic'

myfontsize = 30
def adjust2(plt, fig, ax):
	plt.gcf().subplots_adjust(top=0.80, right=0.96, left=0.18, bottom=0.12)#(bottom=0.2)
	ax.tick_params(direction='in') #set tickers inside
	for axis in ['top','bottom','left','right']:#set axis line width
		ax.spines[axis].set_linewidth(1)
	for tick in ax.xaxis.get_major_ticks():
		tick.label.set_fontsize(myfontsize-6)
	for tick in ax.yaxis.get_major_ticks():
		tick.label.set_fontsize(myfontsize-6)

	ax.xaxis.set_tick_params(width=1, length=8)
	ax.yaxis.set_tick_params(width=1, length=8)
	xticks = ax.xaxis.get_major_ticks()
	print(xticks[0].label1)
	print(xticks[1].label1)
#use 1 or 0 depending on the different versions of matplotlib


def calc_data(fn):
    head = []
    with open(fn) as f:
        lines = [line for line in f]
        head = lines[0].split('\t')
        y = [[] for i in range(len(head))]
        for line in lines[1:]:
            tl = line.split('\t')
            for i, x in enumerate(tl):
                y[i].append(float(x))
    return head, y


def get_color(index):
    palette = ['#1f77b4', '#ff7f0e', '#2ca02c', '#d62728',
              '#9467bd', '#8c564b', '#e377c2', '#7f7f7f',
              '#bcbd22', '#17becf']
    return palette[index % len(palette)]


def get_linestyle(index):
    styles = ['-', '--', '-.',':',(0, (5, 2, 1, 2, 1, 2))]
    return styles[index % len(styles)]


def get_marker(index):
    styles = ['o', 'x', '.','s','v','^','1','*']
    #styles = ['d','o','v','P','^','+','x']
    return styles[index % len(styles)]


def main(sDataFile, x_label, showlegend=False, xmin=0, removefirstxtick=True):
    head, y = calc_data('./'+sDataFile)

    fig, ax = plt.subplots()
    fig.set_size_inches(6.4, 4.0)

    #fig.set_size_inches(6.4, 4)
#    default_cycler = (cycler(linestyle=['-', '--', ':', '-.']))#cycler(color=['r', 'g', 'b', 'y']) +

    plt.rc('lines', linewidth=4)
    #plt.rc('axes', prop_cycle=default_cycler)
    xmax = max(y[0])
    ymax = 0
    for ind, x in enumerate(['go2go', 'gotip', 'mono', 'dict', 'dyn', 'erasure']):
        i = -1
        for j, t in enumerate(head):
            if t.strip() == x:
                i = j
                break
        if i == -1:
            continue
        i = i-1
        if x == "dyn":
            x = "erasure"
        yy = [tt/1000 for tt in y[i+1]]
        ymax = max(yy + [ymax])
        print('max=', ymax)
        markeverystep = max(int(xmax)//5, 3)
        markeveryoffset = max(markeverystep//5, 2)
        #print(markeverystep, markeveryoffset)
        print((i%markeverystep)*markeveryoffset, markeverystep)
        ax.plot(y[0], yy, markersize=12, markerfacecolor="None", markevery=((i%markeverystep)*markeveryoffset, markeverystep), markeredgewidth=2.5, linewidth=3, label =x.strip(), color = get_color(ind), linestyle=get_linestyle(ind), marker=get_marker(ind))
        if showlegend:
            plt.legend(prop={'size':myfontsize-6}, loc='upper left')#, bbox_to_anchor=(1,1), borderaxespad=0
    #majorLocator = MultipleLocator(30)
    #ax.plot([365, 365], [0, 100], linewidth=2, color = 'gray', linestyle='--')
    #ax.plot([335, 335], [0, 100], linewidth=2, color = 'gray', linestyle='--')
    #ax.plot([305, 305], [0, 100], linewidth=2, color = 'gray', linestyle='--')
    ax.xaxis.set_major_locator(MultipleLocator(math.floor((round(xmax / (10**math.floor(math.log10(xmax))))) * (10**math.floor(math.log10(xmax)))/2)))
    ax.yaxis.set_major_locator(MultipleLocator(round(ymax / (10**math.floor(math.log10(ymax)))-0.2) * (10**math.floor(math.log10(ymax)))/2))

    for tick in ax.xaxis.get_major_ticks():
        tick.label.set_fontsize(myfontsize)

    plt.xlabel(x_label, fontsize=myfontsize-4,x=1,y=1)
    ax.xaxis.set_label_coords(1.081, 0)

    for tick in ax.yaxis.get_major_ticks():
        tick.label.set_fontsize(myfontsize)

    plt.ylabel('time (ms)', fontsize=myfontsize)
    plt.gcf().subplots_adjust(bottom=0.2)
    plt.gcf().subplots_adjust(left=0.2)

    xmax *= 1.03

    ax.set_xlim(xmin, xmax)

    ymin = 0
    ymax *= 1.1
    ax.set_ylim(ymin, ymax)
    adjust2(plt, fig, ax)
    if removefirstxtick:
        xticks = ax.xaxis.get_major_ticks()
        xticks[1].label1.set_visible(False)
    #fig.canvas.draw()

    #labels = [item.get_text() for item in ax.get_xticklabels()]
    #labels[1] = '-1'
    #labels[2] = '0'

    #ax.set_xticklabels(labels)
    plt.tight_layout()
    #plt.show()
    fig.savefig(sDataFile.split('.')[0]+'.pdf')
    fig.savefig(sDataFile.split('.')[0]+'.png')
    plt.close(fig)

if __name__ == "__main__":
    main('time_m.csv', '$\\mathit{m}$', False, xmin=1, removefirstxtick=False)
    main('time_m_exp.csv', '$\\mathit{m}$', False, xmin=1, removefirstxtick=False)
    main('time_c.csv', '$\\mathit{c}$', False)
    #main('var_cchan.csv', '$c\'$', False)    
    main('time_n.csv', '$\\mathit{n}$', False)    
    main('time_p.csv', '$\\mathit{p}$', False)
    #main('last_day_benign.csv','FP rate')
    #main('first_day_malicious.csv','TP rate')
    #main('first_day_benign.csv','FP rate')
    
#    main('cond_prob_time_window_precision_all_no_hazard.csv')
#    main('cond_prob_time_window_precision_no_benign_no_hazard.csv')


==> figs/eval/main/instruction_count/lineplot.py <==
import ast
#import compCI
import math

import numpy as np

import matplotlib as mpl
mpl.use('TkAgg')

import matplotlib.pyplot as plt
from cycler import cycler
from matplotlib.ticker import MultipleLocator, FormatStrFormatter

plt.rcParams["font.family"] = "Linux Libertine O"
plt.rcParams['mathtext.fontset'] = 'custom'
plt.rcParams['mathtext.it'] = 'Linux Libertine O:italic'

myfontsize = 30
def adjust2(plt, fig, ax):
	plt.gcf().subplots_adjust(top=0.80, right=0.96, left=0.18, bottom=0.12)#(bottom=0.2)
	ax.tick_params(direction='in') #set tickers inside
	for axis in ['top','bottom','left','right']:#set axis line width
		ax.spines[axis].set_linewidth(1)
	for tick in ax.xaxis.get_major_ticks():
		tick.label.set_fontsize(myfontsize-6)
	for tick in ax.yaxis.get_major_ticks():
		tick.label.set_fontsize(myfontsize-6)

	ax.xaxis.set_tick_params(width=1, length=8)
	ax.yaxis.set_tick_params(width=1, length=8)
	xticks = ax.xaxis.get_major_ticks()
	print(xticks[0].label1)
	print(xticks[1].label1)
	#xticks[0].label1.set_visible(False)#use 1 or 0 depending on the different versions of matplotlib


def calc_data(fn):
    head = []
    with open(fn) as f:
        lines = [line for line in f]
        head = lines[0].split('\t')
        y = [[] for i in range(len(head))]
        for line in lines[1:]:
            tl = line.split('\t')
            for i, x in enumerate(tl):
                y[i].append(float(x))
    return head, y


def get_color(index):
    palette = ['#1f77b4', '#ff7f0e', '#2ca02c', '#d62728',
              '#9467bd', '#8c564b', '#e377c2', '#7f7f7f',
              '#bcbd22', '#17becf']
    return palette[index % len(palette)]


def get_linestyle(index):
    styles = ['-', '--', '-.',':',(0, (5, 2, 1, 2, 1, 2))]
    return styles[index % len(styles)]


def get_marker(index):
    styles = ['o', 'x', '.','s','v','^','1','*']
    #styles = ['d','o','v','P','^','+','x']
    return styles[index % len(styles)]



def main(sDataFile, x_label, showlegend=False, xmin=0, removefirstxtick=True):
    head, y = calc_data('./'+sDataFile)

    fig, ax = plt.subplots()
    #fig.set_size_inches(6.4, 4.5)

    fig.set_size_inches(6.4, 4)
#    default_cycler = (cycler(linestyle=['-', '--', ':', '-.']))#cycler(color=['r', 'g', 'b', 'y']) +

    plt.rc('lines', linewidth=4)
    #plt.rc('axes', prop_cycle=default_cycler)
    xmax = max(y[0])
    ymax = 0
    #for i, x in enumerate(head[1:]):

    for ind, x in enumerate(['go2go', 'gotip', 'mono', 'dict', 'dyn', 'erasure']):
        i = -1
        for j, t in enumerate(head):
            if t.strip() == x:
                i = j
                break
        if i == -1:
            continue
        i = i-1
        if x == "dyn":
            x = "erasure"
        if x == "gotip":
            x = "Go 1.18"

        yy = [tt for tt in y[i+1]]
        ymax = max(yy + [ymax])
        print('max=', ymax)
        
        markeverystep = max(int(xmax)//5, 3)
        markeveryoffset = max(markeverystep//5, 2)
        #print(markeverystep, markeveryoffset)
        print((i%markeverystep)*markeveryoffset, markeverystep)
        ax.plot(y[0], yy, markersize=12, markerfacecolor="None", markevery=((i%markeverystep)*markeveryoffset, markeverystep), markeredgewidth=2.5, linewidth=3, label =x.strip(), color = get_color(ind), linestyle=get_linestyle(ind), marker=get_marker(ind))
        if showlegend:
            plt.legend(prop={'size':myfontsize-6}, loc='upper left')#'lower right' #, bbox_to_anchor=(1,1), borderaxespad=0
    #majorLocator = MultipleLocator(30)
    #ax.plot([365, 365], [0, 100], linewidth=2, color = 'gray', linestyle='--')
    #ax.plot([335, 335], [0, 100], linewidth=2, color = 'gray', linestyle='--')
    #ax.plot([305, 305], [0, 100], linewidth=2, color = 'gray', linestyle='--')
    ax.xaxis.set_major_locator(MultipleLocator(math.floor((round(xmax / (10**math.floor(math.log10(xmax))))) * (10**math.floor(math.log10(xmax)))/2)))
    ax.yaxis.set_major_locator(MultipleLocator(round(ymax / (10**math.floor(math.log10(ymax)))) * (10**math.floor(math.log10(ymax)))/2))

    for tick in ax.xaxis.get_major_ticks():
        tick.label.set_fontsize(myfontsize)

    plt.xlabel(x_label, fontsize=myfontsize-4,x=1,y=1)
    ax.xaxis.set_label_coords(1.081, 0)


    for tick in ax.yaxis.get_major_ticks():
        tick.label.set_fontsize(myfontsize)

    plt.ylabel('Assembly Inst.', fontsize=myfontsize-4)
    plt.gcf().subplots_adjust(bottom=0.2)
    plt.gcf().subplots_adjust(left=0.2)

    xmax *= 1.03

    ax.set_xlim(xmin, xmax)

    ymin = 0
    ymax *= 1.1
    ax.set_ylim(ymin, ymax)
    adjust2(plt, fig, ax)
    if removefirstxtick:
        xticks = ax.xaxis.get_major_ticks()
        xticks[1].label1.set_visible(False)    
    #fig.canvas.draw()

    #labels = [item.get_text() for item in ax.get_xticklabels()]
    #labels[1] = '-1'
    #labels[2] = '0'

    #ax.set_xticklabels(labels)
    plt.tight_layout()
    #plt.show()
    fig.savefig(sDataFile.split('.')[0]+'.pdf')
    fig.savefig(sDataFile.split('.')[0]+'.png')
    plt.close(fig)

if __name__ == "__main__":
    main('ssa_n.csv', '$\\mathit{n}$', False)
    main('ssa_m.csv', '$\\mathit{m}$', False, xmin=1, removefirstxtick=False)
    main('ssa_m_exp.csv', '$\\mathit{m}$', False, xmin=1, removefirstxtick=False)

    main('ssa_c.csv', '$\\mathit{c}$', False)
    #main('var_cchan.csv', '$c\'$', False)    
    main('ssa_p.csv', '$\\mathit{p}$', False)
    #main('last_day_benign.csv','FP rate')
    #main('first_day_malicious.csv','TP rate')
    #main('first_day_benign.csv','FP rate')
    
#    main('cond_prob_time_window_precision_all_no_hazard.csv')
#    main('cond_prob_time_window_precision_no_benign_no_hazard.csv')


==> figs/eval/main/update_fig.sh <==
cd instruction_count
python3 lineplot.py
cd ..

cd compile_time
python3 lineplot.py
cd ..

cd exec_time
python3 lineplot.py
cd ..

